Four loop renormalization of phi^3 theory in six dimensions

We renormalize six dimensional phi^3 theory in the modified minimal subtraction (MSbar) scheme at four loops. From the resulting beta-function, anomalous dimension and mass anomalous dimension we compute four loop critical exponents relevant to the Lee-Yang edge singularity and percolation problems. Using resummation methods and information on the exponents of the relevant two dimensional conformal field theory we obtain estimates for exponents in dimensions 3, 4 and 5 which are in reasonable agreement with other techniques for these two problems. The renormalization group functions for the more general theory with an O(N) symmetry are also computed in order to obtain estimates of exponents at various fixed points in five dimensions. Included in this O(N) analysis is the full evaluation of the mass operator mixing matrix of anomalous dimensions at four loops. We show that its eigen-exponents are in agreement with the mass exponents computed at O(1/N^2) in the non-perturbative large N expansion.

==> anc/phi3four.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

           Electronic version of renormalization group functions 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

For the single scalar field theory g is the coupling constant and T* are the 
group invariants.

For O(N) symmetric theory g_* are the coupling constants. 

In all sets of renormalization group functions zn is zeta(n) where zeta(z) is 
the Riemann zeta function.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                         Single scalar field 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


beta := ( - T2 + 4*T3)/8*g^2 
+ ( - 11*T2^2 + 66*T2*T3 - 108*T3^2 - 72*T5)/288*g^3 
+ ( - 821*T2^3 + 6078*T2^2*T3 - 12564*T2*T3^2 + 2592*T2*T5*z3 - 9288*T2*T5 
- 11664*T3^3 - 51840*T3*T5*z3 + 61344*T3*T5 + 20736*T71 + 62208*T72*z3 
- 20736*T72)/41472*g^4 
+ ( - 20547*T2^4 + 1728*T2^3*T3*z3 + 185774*T2^3*T3 - 31104*T2^2*T3^2*z3 
- 510960*T2^2*T3^2 + 127008*T2^2*T5*z3 - 23328*T2^2*T5*z4 - 285336*T2^2*T5 
+ 373248*T2*T3^3*z3 - 437472*T2*T3^3 - 2716416*T2*T3*T5*z3 + 559872*T2*T3*T5*z4
+ 2744064*T2*T3*T5 + 124416*T2*T71*z3 - 622080*T2*T71*z5 + 1005696*T2*T71 
+ 2457216*T2*T72*z3 - 559872*T2*T72*z4 - 1005696*T2*T72 - 1866240*T3^4*z3 
+ 3005424*T3^4 + 8315136*T3^2*T5*z3 - 1866240*T3^2*T5*z4 - 6763392*T3^2*T5 
- 5474304*T3*T71*z3 + 14929920*T3*T71*z5 - 7755264*T3*T71 - 6096384*T3*T72*z3 
+ 2239488*T3*T72*z4 + 7755264*T3*T72 + 1306368*T5^2*z3 - 1321920*T5^2 
- 7464960*T91*z3 + 7464960*T91*z5 - 746496*T91 - 7464960*T910*z3 
+ 7464960*T910*z5 + 1492992*T911*z3 - 1866240*T911*z5 - 3732480*T92*z3 
+ 3732480*T92*z5 + 10450944*T93*z3 - 14929920*T93*z5 - 2239488*T94*z3 
+ 746496*T94 + 10450944*T95*z3 - 14929920*T95*z5 - 7464960*T97*z3 
+ 7464960*T97*z5 + 5225472*T99*z3 - 7464960*T99*z5)/1492992*g^5;

gamma_phi := - T2/12*g 
+ (T2*( - 11*T2 + 24*T3))/432*g^2 
+ (T2*( - 821*T2^2 + 3222*T2*T3 - 3060*T3^2 + 2592*T5*z3 
- 4536*T5))/62208*g^3 
+ (T2*( - 2283*T2^3 + 576*T2^2*T3*z3 + 12428*T2^2*T3 - 6912*T2*T3^2*z3 
- 14872*T2*T3^2 + 14112*T2*T5*z3 - 2592*T2*T5*z4 - 20928*T2*T5 + 41472*T3^3*z3
- 43392*T3^3 - 87552*T3*T5*z3 - 10368*T3*T5*z4 + 122496*T3*T5 + 13824*T71*z3 
- 69120*T71*z5 + 59904*T71 + 34560*T72*z3 + 31104*T72*z4 
- 59904*T72))/248832*g^4;

gamma_O := - T2/2*g 
+ (T2*( - T2 + 24*T3))/48*g^2 
+ (T2*( - 380*T2^2 + 432*T2*T3*z3 + 711*T2*T3 - 864*T3^2*z3 - 1170*T3^2 
- 756*T5))/1728*g^3 
+ (T2*( - 34560*T2^3*z3 + 42635*T2^3 + 261792*T2^2*T3*z3 - 69984*T2^2*T3*z4 
+ 364812*T2^2*T3 - 544320*T2*T3^2*z3 + 419904*T2*T3^2*z4 - 1244160*T2*T3^2*z5 
- 200088*T2*T3^2 + 69984*T2*T5*z3 + 23328*T2*T5*z4 - 505872*T2*T5 
+ 3825792*T3^3*z3 - 559872*T3^3*z4 - 2488320*T3^3*z5 - 134784*T3^3 
- 2975616*T3*T5*z3 - 466560*T3*T5*z4 + 2488320*T3*T5*z5 + 2376000*T3*T5 
+ 870912*T71*z3 - 1866240*T71*z5 + 1638144*T71 + 684288*T72*z3 + 559872*T72*z4 
+ 2177280*T72*z5 - 1638144*T72))/746496*g^4; 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                         O(N) symmetric theory

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_phi := - g_1^2/6 
+ (g_1^2*( - 11*g_1^2*N + 26*g_1^2 + 48*g_1*g_2 - 11*g_2^2))/432 
+ (g_1^2*(13*g_1^4*N^2 - 232*g_1^4*N + 5184*g_1^4*z3 - 9064*g_1^4 
+ 2646*g_1^3*N*g_2 - 3264*g_1^3*g_2 - 386*g_1^2*N*g_2^2 + 5184*g_1^2*z3*g_2^2
- 11762*g_1^2*g_2^2 + 942*g_1*g_2^3 + 327*g_2^4))/31104 
+ (g_1^2*(1296*g_1^6*N^3*z3 + 3*g_1^6*N^3 + 46656*g_1^6*N^2*z3 
+ 21412*g_1^6*N^2 + 3649536*g_1^6*N*z3 + 1026432*g_1^6*N*z4 
- 3732480*g_1^6*N*z5 - 1600648*g_1^6*N - 1275264*g_1^6*z3 + 1306368*g_1^6*z4
- 7464960*g_1^6*z5 + 9095944*g_1^6 - 15552*g_1^5*N^2*z3*g_2 
+ 52452*g_1^5*N^2*g_2 - 2799360*g_1^5*N*z3*g_2 - 839808*g_1^5*N*z4*g_2 
+ 3945432*g_1^5*N*g_2 + 995328*g_1^5*z3*g_2 + 3359232*g_1^5*z4*g_2 
- 2784240*g_1^5*g_2 + 1296*g_1^4*N^2*z3*g_2^2 - 3874*g_1^4*N^2*g_2^2 
+ 1034208*g_1^4*N*z3*g_2^2 - 116640*g_1^4*N*z4*g_2^2 - 2864316*g_1^4*N*g_2^2
+ 3037824*g_1^4*z3*g_2^2 + 233280*g_1^4*z4*g_2^2 - 14929920*g_1^4*z5*g_2^2 
+ 13929064*g_1^4*g_2^2 + 77760*g_1^3*N*z3*g_2^3 + 35544*g_1^3*N*g_2^3 
- 1772928*g_1^3*z3*g_2^3 + 2239488*g_1^3*z4*g_2^3 + 1910496*g_1^3*g_2^3 
- 1296*g_1^2*N*z3*g_2^4 + 40951*g_1^2*N*g_2^4 + 1648512*g_1^2*z3*g_2^4 
+ 886464*g_1^2*z4*g_2^4 - 3732480*g_1^2*z5*g_2^4 + 1056620*g_1^2*g_2^4 
- 342144*g_1*z3*g_2^5 - 279936*g_1*z4*g_2^5 + 459612*g_1*g_2^5 + 68688*z3*g_2^6
+ 23328*z4*g_2^6 - 204484*g_2^6))/6718464;

gamma_sigma := - (g_1^2*N + g_2^2)/12 
+ (2*g_1^4*N + 48*g_1^3*N*g_2 - 11*g_1^2*N*g_2^2 + 13*g_2^4)/432 
+ ( - 2762*g_1^6*N^2 + 5184*g_1^6*N*z3 - 8560*g_1^6*N + 1152*g_1^5*N^2*g_2 
+ 1056*g_1^5*N*g_2 + 3*g_1^4*N^2*g_2^2 + 12960*g_1^4*N*z3*g_2^2 
- 26646*g_1^4*N*g_2^2 - 1560*g_1^3*N*g_2^3 + 952*g_1^2*N*g_2^4 
+ 2592*z3*g_2^6 - 5195*g_2^6)/62208 
+ ( - 41472*g_1^8*N^3*z3 + 54266*g_1^8*N^3 + 1897344*g_1^8*N^2*z3 
+ 513216*g_1^8*N^2*z4 - 1866240*g_1^8*N^2*z5 - 605816*g_1^8*N^2 
- 238464*g_1^8*N*z3 + 653184*g_1^8*N*z4 - 3732480*g_1^8*N*z5 
+ 3883280*g_1^8*N - 8064*g_1^7*N^3*g_2 - 2488320*g_1^7*N^2*z3*g_2 
+ 4171512*g_1^7*N^2*g_2 + 1679616*g_1^7*N*z4*g_2 - 1008768*g_1^7*N*g_2 
+ 2592*g_1^6*N^3*z3*g_2^2 - 354*g_1^6*N^3*g_2^2 + 1542240*g_1^6*N^2*z3*g_2^2
- 233280*g_1^6*N^2*z4*g_2^2 - 2324552*g_1^6*N^2*g_2^2 
+ 3535488*g_1^6*N*z3*g_2^2 + 746496*g_1^6*N*z4*g_2^2 
- 14929920*g_1^6*N*z5*g_2^2 + 10883728*g_1^6*N*g_2^2 
- 233280*g_1^5*N^2*z3*g_2^3 + 416016*g_1^5*N^2*g_2^3 
- 1026432*g_1^5*N*z3*g_2^3 + 2799360*g_1^5*N*z4*g_2^3 - 240816*g_1^5*N*g_2^3
+ 12960*g_1^4*N^2*z3*g_2^4 - 19101*g_1^4*N^2*g_2^4 
+ 1031616*g_1^4*N*z3*g_2^4 + 1283040*g_1^4*N*z4*g_2^4 
- 7464960*g_1^4*N*z5*g_2^4 + 6462626*g_1^4*N*g_2^4 - 108864*g_1^3*N*z3*g_2^5
+ 289416*g_1^3*N*g_2^5 + 196992*g_1^2*N*z3*g_2^6 - 93312*g_1^2*N*z4*g_2^6 
- 306528*g_1^2*N*g_2^6 + 272160*z3*g_2^8 + 489888*z4*g_2^8 - 1866240*z5*g_2^8 
+ 1443123*g_2^8)/6718464;

beta_1 := - (ep*g_1)/2 
+ (g_1*( - g_1^2*N + 8*g_1^2 + 12*g_1*g_2 - g_2^2))/24 
+ (g_1*( - 86*g_1^4*N - 536*g_1^4 + 132*g_1^3*N*g_2 - 360*g_1^3*g_2 
- 11*g_1^2*N*g_2^2 - 628*g_1^2*g_2^2 - 24*g_1*g_2^3 + 13*g_2^4))/864 
+ (g_1*(3662*g_1^6*N^2 + 129600*g_1^6*N*z3 - 40688*g_1^6*N + 20736*g_1^6*z3 
+ 251360*g_1^6 - 36*g_1^5*N^2*g_2 - 155520*g_1^5*N*z3*g_2 
+ 124704*g_1^5*N*g_2 + 186624*g_1^5*z3*g_2 + 18000*g_1^5*g_2 
+ 3*g_1^4*N^2*g_2^2 + 12960*g_1^4*N*z3*g_2^2 - 53990*g_1^4*N*g_2^2 
- 41472*g_1^4*z3*g_2^2 + 358480*g_1^4*g_2^2 - 4560*g_1^3*N*g_2^3 
+ 124416*g_1^3*z3*g_2^3 + 97776*g_1^3*g_2^3 + 952*g_1^2*N*g_2^4 
+ 62208*g_1^2*z3*g_2^4 + 9960*g_1^2*g_2^4 - 31104*g_1*z3*g_2^5 
+ 33612*g_1*g_2^5 + 2592*z3*g_2^6 - 5195*g_2^6))/124416 
+ (g_1*(93312*g_1^8*N^3*z3 - 12310*g_1^8*N^3 + 21959424*g_1^8*N^2*z3 
- 5365440*g_1^8*N^2*z4 - 1866240*g_1^8*N^2*z5 - 11535384*g_1^8*N^2 
- 172969344*g_1^8*N*z3 + 14183424*g_1^8*N*z4 + 111974400*g_1^8*N*z5 
+ 12401088*g_1^8*N + 31290624*g_1^8*z3 + 1492992*g_1^8*z4 - 82114560*g_1^8*z5 
- 104680384*g_1^8 - 31104*g_1^7*N^3*z3*g_2 + 4248*g_1^7*N^3*g_2 
- 17262720*g_1^7*N^2*z3*g_2 + 2799360*g_1^7*N^2*z4*g_2 
+ 11998152*g_1^7*N^2*g_2 - 29673216*g_1^7*N*z3*g_2 + 3919104*g_1^7*N*z4*g_2 
+ 89579520*g_1^7*N*z5*g_2 - 93820080*g_1^7*N*g_2 - 89268480*g_1^7*z3*g_2 
+ 12877056*g_1^7*z4*g_2 - 78382080*g_1^7*z5*g_2 + 5902944*g_1^7*g_2 
+ 2592*g_1^6*N^3*z3*g_2^2 - 354*g_1^6*N^3*g_2^2 + 3403296*g_1^6*N^2*z3*g_2^2
- 233280*g_1^6*N^2*z4*g_2^2 - 4985248*g_1^6*N^2*g_2^2 
+ 27454464*g_1^6*N*z3*g_2^2 - 12223872*g_1^6*N*z4*g_2^2 
- 59719680*g_1^6*N*z5*g_2^2 + 25092064*g_1^6*N*g_2^2 
- 176380416*g_1^6*z3*g_2^2 + 18382464*g_1^6*z4*g_2^2 + 82114560*g_1^6*z5*g_2^2 
- 109678192*g_1^6*g_2^2 - 342144*g_1^5*N^2*z3*g_2^3 + 576648*g_1^5*N^2*g_2^3 
- 17324928*g_1^5*N*z3*g_2^3 + 839808*g_1^5*N*z4*g_2^3 
+ 111974400*g_1^5*N*z5*g_2^3 - 41588256*g_1^5*N*g_2^3 
- 70232832*g_1^5*z3*g_2^3 + 559872*g_1^5*z4*g_2^3 + 44789760*g_1^5*z5*g_2^3 
- 146215152*g_1^5*g_2^3 + 12960*g_1^4*N^2*z3*g_2^4 - 19101*g_1^4*N^2*g_2^4 
+ 3478464*g_1^4*N*z3*g_2^4 - 3195936*g_1^4*N*z4*g_2^4 
- 7464960*g_1^4*N*z5*g_2^4 + 7579786*g_1^4*N*g_2^4 - 85784832*g_1^4*z3*g_2^4 
+ 5412096*g_1^4*z4*g_2^4 + 3732480*g_1^4*z5*g_2^4 - 34030688*g_1^4*g_2^4 
- 2255040*g_1^3*N*z3*g_2^5 + 1119744*g_1^3*N*z4*g_2^5 
+ 1918896*g_1^3*N*g_2^5 - 24292224*g_1^3*z3*g_2^5 + 8957952*g_1^3*z4*g_2^5 
- 55987200*g_1^3*z5*g_2^5 + 17096616*g_1^3*g_2^5 + 196992*g_1^2*N*z3*g_2^6
- 93312*g_1^2*N*z4*g_2^6 - 306528*g_1^2*N*g_2^6 - 6371136*g_1^2*z3*g_2^6 
+ 4665600*g_1 ^2*z4*g_2^6 - 17426144*g_1^2*g_2^6 - 4494528*g_1*z3*g_2^7 
- 4199040*g_1*z4*g_2^7 + 22394880*g_1*z5*g_2^7 - 9944304*g_1*g_2^7 
+ 272160*z3*g_2^8 + 489888*z4*g_2^8 - 1866240*z5*g_2^8 
+ 1443123*g_2^8))/13436928;

beta_2 := - (ep*g_2)/2 
+ (4*g_1^3*N - g_1^2*N*g_2 + 3*g_2^3)/8 
+ ( - 24*g_1^5*N - 322*g_1^4*N*g_2 - 60*g_1^3*N*g_2^2 + 31*g_1^2*N*g_2^3 
- 125*g_2^5)/288 
+ (27696*g_1^7*N^2 + 34224*g_1^7*N - 38474*g_1^6*N^2*g_2 
+ 5184*g_1^6*N*z3*g_2 + 59408*g_1^6*N*g_2 + 11304*g_1^5*N^2*g_2^2 
+ 62208*g_1^5*N*z3*g_2^2 + 25296*g_1^5*N*g_2^2 - 789*g_1^4*N^2*g_2^3 
+ 44064*g_1^4*N*z3*g_2^3 + 127890*g_1^4*N*g_2^3 - 20736*g_1^3*N*z3*g_2^4 
- 8688*g_1^3*N*g_2^4 - 6272*g_1^2*N*g_2^5 + 12960*z3*g_2^7 
+ 33085*g_2^7)/41472 
+ (1088640*g_1^9*N^3*z3 - 1031208*g_1^9*N^3 - 8771328*g_1^9*N^2*z3 
- 3359232*g_1^9*N^2*z4 + 6915984*g_1^9*N^2 - 6117120*g_1^9*N*z3 
- 559872*g_1^9*N*z4 + 11197440*g_1^9*N*z5 - 20404128*g_1^9*N 
- 1021248*g_1^8*N^3*z3*g_2 + 706478*g_1^8*N^3*g_2 + 3856896*g_1^8*N^2*z3*g_2 
+ 8071488*g_1^8*N^2*z4*g_2 - 13063680*g_1^8*N^2*z5*g_2 
- 26286776*g_1^8*N^2*g_2 - 34763904*g_1^8*N*z3*g_2 - 4385664*g_1^8*N*z4*g_2 
+ 1866240*g_1^8*N*z5*g_2 - 401008*g_1^8*N*g_2 + 279936*g_1^7*N^3*z3*g_2^2 
- 147384*g_1^7*N^3*g_2^2 - 12192768*g_1^7*N^2*z3*g_2^2 
+ 1399680*g_1^7*N^2*z4*g_2^2 + 22394880*g_1^7*N^2*z5*g_2^2 
+ 5773632*g_1^7*N^2*g_2^2 - 39688704*g_1^7*N*z3*g_2^2 
+ 8398080*g_1^7*N*z4*g_2^2 + 44789760*g_1^7*N*z5*g_2^2 
- 67219056*g_1^7*N*g_2^2 - 23328*g_1^6*N^3*z3*g_2^3 + 9906*g_1^6*N^3*g_2^3 
+ 4388256*g_1^6*N^2*z3*g_2^3 - 3172608*g_1^6*N^2*z4*g_2^3 
+ 10267192*g_1^6*N^2*g_2^3 - 56619648*g_1^6*N*z3*g_2^3 
+ 7744896*g_1^6*N*z4*g_2^3 + 7464960*g_1^6*N*z5*g_2^3 
- 9887792*g_1^6*N*g_2^3 - 1477440*g_1^5*N^2*z3*g_2^4 
+ 559872*g_1^5*N^2*z4*g_2^4 - 3730536*g_1^5*N^2*g_2^4 
- 8398080*g_1^5*N*z3*g_2^4 + 559872*g_1^5*N*z4*g_2^4 
- 55987200*g_1^5*N*z5*g_2^4 - 8554440*g_1^5*N*g_2^4 
+ 44064*g_1^4*N^2*z3*g_2^5 + 224817*g_1^4*N^2*g_2^5 
- 22187520*g_1^4*N*z3*g_2^5 - 956448*g_1^4*N*z4*g_2^5 
+ 14929920*g_1^4*N*z5*g_2^5 - 44490442*g_1^4*N*g_2^5 
- 9782208*g_1^3*N*z3*g_2^6 + 1959552*g_1^3*N*z4*g_2^6 
+ 22394880*g_1^3*N*z5*g_2^6 + 3707040*g_1^3*N*g_2^6 
+ 1223424*g_1^2*N*z3*g_2^7 - 513216*g_1^2*N*z4*g_2^7 
+ 1351296*g_1^2*N*g_2^7 - 12677472*z3*g_2^9 + 1049760*z4*g_2^9 
+ 3732480*z5*g_2^9 - 10213095*g_2^9)/4478976;

gamma_11 := g_1^2/3 
+ (g_1^2*( - 22*g_1^2*N - 134*g_1^2 - 30*g_1*g_2 + 5*g_2^2))/216 
+ (g_1^2*(803*g_1^4*N^2 + 15552*g_1^4*N*z3 - 4016*g_1^4*N 
+ 2592*g_1^4*z3 + 31420*g_1^4 - 7776*g_1^3*N*z3*g_2 + 2259*g_1^3*N*g_2 
+ 15552*g_1^3*z3*g_2 - 2964*g_1^3*g_2 + 3926*g_1^2*N*g_2^2 
- 5184*g_1^2*z3*g_2^2 + 18512*g_1^2*g_2^2 - 2859*g_1*g_2^3 - 51*g_2^4))/15552 
+ (g_1^2*(16848*g_1^6*N^3*z3 - 8322*g_1^6*N^3 + 2507760*g_1^6*N^2*z3 
- 734832*g_1^6*N^2*z4 - 1366196*g_1^6*N^2 - 21591360*g_1^6*N*z3 
+ 1691280*g_1^6*N*z4 + 14463360*g_1^6*N*z5 + 1064726*g_1^6*N 
+ 3911328*g_1^6*z3 + 186624*g_1^6*z4 - 10264320*g_1^6*z5 - 13085048*g_1^6 
- 909792*g_1^5*N^2*z3*g_2 + 139968*g_1^5*N^2*z4*g_2 + 370827*g_1^5*N^2*g_2 
- 225504*g_1^5*N*z3*g_2 + 1959552*g_1^5*N*z4*g_2 + 2799360*g_1^5*N*z5*g_2 
- 7312056*g_1^5*N*g_2 - 8040384*g_1^5*z3*g_2 + 979776*g_1^5*z4*g_2 
- 8398080*g_1^5*z5*g_2 + 3962952*g_1^5*g_2 + 104328*g_1^4*N^2*z3*g_2^2 
- 31177*g_1^4*N^2*g_2^2 - 1489104*g_1^4*N*z3*g_2^2 - 991440*g_1^4*N*z4*g_2^2 
- 2799360*g_1^4*N*z5*g_2^2 + 3771432*g_1^4*N*g_2^2 - 9916992*g_1^4*z3*g_2^2 
+ 1877904*g_1^4*z4*g_2^2 + 8864640*g_1^4*z5*g_2^2 - 11767142*g_1^4*g_2^2 
- 524880*g_1^3*N*z3*g_2^3 - 69984*g_1^3*N*z4*g_2^3 
+ 2799360*g_1^3*N*z5*g_2^3 - 2267862*g_1^3*N*g_2^3 + 1741824*g_1^3*z3*g_2^3 
- 979776*g_1^3*z4*g_2^3 - 5598720*g_1^3*z5*g_2^3 + 32664*g_1^3*g_2^3 
+ 76464*g_1^2*N*z3*g_2^4 - 104976*g_1^2*N*z4*g_2^4 - 303299*g_1^2*N*g_2^4 
- 3335904*g_1^2*z3*g_2^4 - 443232*g_1^2*z4*g_2^4 + 7464960*g_1^2*z5*g_2^4 
- 2428708*g_1^2*g_2^4 - 73872*g_1*z3*g_2^5 + 139968*g_1*z4*g_2^5 
+ 134451*g_1*g_2^5 - 11016*z3*g_2^6 - 11664*z4*g_2^6 + 36596*g_2^6))/1679616;

gamma_12 := (g_1^2*N)/2 
+ (g_1^2*N*( - 2*g_1^2 - 18*g_1*g_2 - 3*g_2^2))/24 
+ (g_1^2*N*(1154*g_1^4*N + 1426*g_1^4 - 992*g_1^3*N*g_2 + 1822*g_1^3*g_2 
+ 141*g_1^2*N*g_2^2 + 864*g_1^2*z3*g_2^2 + 1430*g_1^2*g_2^2 + 864*g_1*z3*g_2^3
+ 1420*g_1*g_2^3 - 21*g_2^4))/1728 
+ (g_1^2*N*( 45360*g_1^6*N^2*z3 - 42967*g_1^6*N^2 - 365472*g_1^6*N*z3 
- 139968*g_1^6*N*z4 + 288166*g_1^6*N - 254880*g_1^6*z3 - 23328*g_1^6*z4 
+ 466560*g_1^6*z5 - 850172*g_1^6 - 27216*g_1^5*N^2*z3*g_2 
+ 18117*g_1^5*N^2*g_2 + 111456*g_1^5*N*z3*g_2 + 233280*g_1^5*N*z4*g_2 
- 311040*g_1^5*N*z5*g_2 - 856464*g_1^5*N*g_2 - 1161216*g_1^5*z3*g_2 
- 186624*g_1^5*z4*g_2 + 155520*g_1^5*z5*g_2 + 88128*g_1^5*g_2 
+ 3888*g_1^4*N^2*z3*g_2^2 - 1935*g_1^4*N^2*g_2^2 - 260928*g_1^4*N*z3*g_2^2 
+ 66096*g_1^4*N*z4*g_2^2 + 311040*g_1^4*N*z5*g_2^2 + 130289*g_1^4*N*g_2^2 
- 1468800*g_1^4*z3*g_2^2 + 124416*g_1^4*z4*g_2^2 + 2488320*g_1^4*z5*g_2^2 
- 2360254*g_1^4*g_2^2 + 111888*g_1^3*N*z3*g_2^3 - 42768*g_1^3*N*z4*g_2^3 
+ 135612*g_1^3*N*g_2^3 - 506304*g_1^3*z3*g_2^3 + 62208*g_1^3*z4*g_2^3 
- 777600*g_1^3*z5*g_2^3 + 107418*g_1^3*g_2^3 - 7776*g_1^2*N*z3*g_2^4 
- 19521*g_1^2*N*g_2^4 - 251856*g_1^2*z3*g_2^4 + 31104*g_1^2*z4*g_2^4 
- 466560*g_1^2*z5*g_2^4 - 209457*g_1^2*g_2^4 - 247104*g_1*z3*g_2^5 
+ 50544*g_1*z4*g_2^5 - 363531*g_1*g_2^5 - 37584*z3*g_2^6 + 11664*z4*g_2^6 
+ 51165*g_2^6))/186624;

gamma_21 := g_1^2/2 
+ (g_1^2*(7*g_1^2*N - 20*g_1^2 - 54*g_1*g_2 - 2*g_2^2))/72 
+ (g_1^2*( - 99*g_1^4*N^2 - 7776*g_1^4*N*z3 + 8798*g_1^4*N + 5184*g_1^4*z3 
+ 3476*g_1^4 - 4896*g_1^3*N*g_2 + 17532*g_1^3*g_2 - 250*g_1^2*N*g_2^2 
+ 10368*g_1^2*z3*g_2^2 + 10054*g_1^2*g_2^2 + 5184*g_1*z3*g_2^3 + 864*g_1*g_2^3 
- 2592*z3*g_2^4 + 2801*g_2^4))/10368 
+ (g_1^2*( - 1296*g_1^6*N^3*z3 + 513*g_1^6*N^3 - 312336*g_1^6*N^2*z3 
+ 69984*g_1^6*N^2*z4 + 202501*g_1^6*N^2 - 1161216*g_1^6*N*z3 
- 559872*g_1^6*N*z4 + 2799360*g_1^6*N*z5 - 1429786*g_1^6*N 
- 1039392*g_1^6*z3 + 209952*g_1^6*z4 - 466560*g_1^6*z5 - 1075028*g_1^6 
+ 42768*g_1^5*N^2*z3*g_2 - 100470*g_1^5*N^2*g_2 + 1492992*g_1^5*N*z3*g_2 
- 209952*g_1^5*N*z4*g_2 - 933120*g_1^5*N*z5*g_2 - 665130*g_1^5*N*g_2 
- 4043520*g_1^5*z3*g_2 + 139968*g_1^5*z4*g_2 + 466560*g_1^5*z5*g_2 
- 647544*g_1^5*g_2 - 4536*g_1^4*N^2*z3*g_2^2 + 6693*g_1^4*N^2*g_2^2 
- 504144*g_1^4*N*z3*g_2^2 - 58320*g_1^4*N*z4*g_2^2 
+ 3732480*g_1^4*N*z5*g_2^2 - 966856*g_1^4*N*g_2^2 - 3506976*g_1^4*z3*g_2^2 
+ 349920*g_1^4*z4*g_2^2 + 3732480*g_1^4*z5*g_2^2 - 6103186*g_1^4*g_2^2 
+ 76464*g_1^3*N*z3*g_2^3 - 151632*g_1^3*N*z4*g_2^3 + 147648*g_1^3*N*g_2^3 
- 2462400*g_1^3*z3*g_2^3 + 373248*g_1^3*z4*g_2^3 - 2332800*g_1^3*z5*g_2^3 
- 608376*g_1^3*g_2^3 - 89424*g_1^2*N*z3*g_2^4 + 46656*g_1^2*N*z4*g_2^4 
+ 67895*g_1^2*N*g_2^4 - 987552*g_1^2*z3*g_2^4 + 326592*g_1^2*z4*g_2^4 
- 2332800*g_1^2*z5*g_2^4 + 667542*g_1^2*g_2^4 - 261792*g_1*z3*g_2^5 
+ 198288*g_1*z4*g_2^5 - 738288*g_1*g_2^5 - 187272*z3*g_2^6 - 174960*z4*g_2^6 
+ 933120*z5*g_2^6 - 414346*g_2^6))/559872;

gamma_22 := ( - g_1^2*N + 5*g_2^2)/12 
+ ( - 80*g_1^4*N - 30*g_1^3*N*g_2 + 26*g_1^2*N*g_2^2 - 97*g_2^4)/216 
+ ( - 20618*g_1^6*N^2 + 5184*g_1^6*N*z3 + 27800*g_1^6*N 
+ 11304*g_1^5*N^2*g_2 + 62208*g_1^5*N*z3*g_2 - 14064*g_1^5*N*g_2 
- 1185*g_1^4*N^2*g_2^2 + 28512*g_1^4*N*z3*g_2^2 + 154038*g_1^4*N*g_2^2 
- 31104*g_1^3*N*z3*g_2^3 - 11496*g_1^3*N*g_2^3 - 9884*g_1^2*N*g_2^4 
+ 18144*z3*g_2^6 + 52225*g_2^6)/62208 
+ ( - 132840*g_1^8*N^3*z3 + 95093*g_1^8*N^3 + 206064*g_1^8*N^2*z3 
+ 863136*g_1^8*N^2*z4 - 1866240*g_1^8*N^2*z5 - 2073638*g_1^8*N^2 
- 2555712*g_1^8*N*z3 - 46656*g_1^8*N*z4 - 233280*g_1^8*N*z5 
- 1428940*g_1^8*N + 69984*g_1^7*N^3*z3*g_2 - 36846*g_1^7*N^3*g_2 
- 1912896*g_1^7*N^2*z3*g_2 - 69984*g_1^7*N^2*z4*g_2 
+ 5598720*g_1^7*N^2*z5*g_2 + 471072*g_1^7*N^2*g_2 - 1664064*g_1^7*N*z3*g_2 
+ 1819584*g_1^7*N*z4*g_2 - 5598720*g_1^7*N*z5*g_2 - 3838764*g_1^7*N*g_2 
- 9072*g_1^6*N^3*z3*g_2^2 + 3759*g_1^6*N^3*g_2^2 + 445824*g_1^6*N^2*z3*g_2^2
- 775656*g_1^6*N^2*z4*g_2^2 + 2920258*g_1^6*N^2*g_2^2 
- 17117568*g_1^6*N*z3*g_2^2 + 2251152*g_1^6*N*z4*g_2^2 
+ 11664000*g_1^6*N*z5*g_2^2 - 6035150*g_1^6*N*g_2^2 
- 454896*g_1^5*N^2*z3*g_2^3 + 209952*g_1^5*N^2*z4*g_2^3 
- 1275264*g_1^5*N^2*g_2^3 - 754272*g_1^5*N*z3*g_2^3 
- 419904*g_1^5*N*z4*g_2^3 - 16796160*g_1^5*N*z5*g_2^3 
- 1292700*g_1^5*N*g_2^3 + 14904*g_1^4*N^2*z3*g_2^4 + 86694*g_1^4*N^2*g_2^4 
- 6225336*g_1^4*N*z3*g_2^4 - 973944*g_1^4*N*z4*g_2^4 
+ 6531840*g_1^4*N*z5*g_2^4 - 14219965*g_1^4*N*g_2^4 
- 3316464*g_1^3*N*z3*g_2^5 + 629856*g_1^3*N*z4*g_2^5 
+ 8398080*g_1^3*N*z5*g_2^5 + 893478*g_1^3*N*g_2^5 + 434160*g_1^2*N*z3*g_2^6 
- 180792*g_1^2*N*z4*g_2^6 + 545052*g_1^2*N*g_2^6 - 4788072*z3*g_2^8 
+ 332424*z4*g_2^8 + 1632960*z5*g_2^8 - 4010301*g_2^8)/1679616;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



